Signatures and characterization of dominating Kerr nonlinearity between two driven systems with application to a suspended magnetic beam

We consider a model of two harmonically driven damped harmonic oscillators that are coupled linearly and with a cross-Kerr coupling. We show how to distinguish this combination of coupling types from the case where a coupling of optomechanical type is present. This can be useful for the characterization of various nonlinear systems, such as mechanical oscillators, qubits, and hybrid systems. We then consider a hybrid system with linear and cross-Kerr interactions and a relatively high damping in one of the modes. We derive a quantum Hamiltonian of a doubly clamped magnetic beam, showing that the cross-Kerr coupling is prominent there. We discuss, in the classical limit, measurements of its linear response as well as the specific higher-harmonic responses. These frequency-domain measurements can allow estimating the magnitude of the cross-Kerr coupling or its magnon population.

==> beam-modes-normalization.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     12160,        316]
NotebookOptionsPosition[     10694,        282]
NotebookOutlinePosition[     11096,        298]
CellTagsIndexPosition[     11053,        295]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"k0", " ", "=", " ", "4.73"}], ";", " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Approximate", " ", "wavevector", " ", "of", " ", "the", " ", "first", " ",
     "mode"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.9016150569356623`*^9, 3.9016150850769978`*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"6c56b26b-6cab-4593-9b94-2e35d6808969"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "\[IndentingNewLine]", 
   RowBox[{
   "Shape", " ", "of", " ", "a", " ", "vibration", " ", "mode", " ", "of", 
    " ", "a", " ", "doubly", " ", "clamped", " ", "beam", " ", "of", " ", "a",
     " ", "unit", " ", 
    RowBox[{"length", ":"}]}], "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"shape", " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Sin", "[", "k", "]"}], " ", "-", " ", 
         RowBox[{"Sinh", "[", "k", "]"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"k", " ", "z"}], "]"}], " ", "-", " ", 
         RowBox[{"Cosh", "[", 
          RowBox[{"k", " ", "z"}], "]"}]}], ")"}]}], " ", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cos", "[", "k", "]"}], " ", "-", " ", 
         RowBox[{"Cosh", "[", "k", "]"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Sin", "[", 
          RowBox[{"k", " ", "z"}], "]"}], " ", "-", " ", 
         RowBox[{"Sinh", "[", 
          RowBox[{"k", " ", "z"}], "]"}]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Calculate", " ", "the", " ", 
     RowBox[{"normalization", ":"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"invA", " ", "=", " ", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{"shape", "^", "2"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"z", ",", " ", "0", ",", " ", "1"}], "}"}]}], "]"}], " ", "/.",
      " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Cos", "[", "k", "]"}], 
       RowBox[{"Cosh", "[", "k", "]"}]}], " ", "\[Rule]", " ", "1"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Why", " ", 
      RowBox[{"doesn", "'"}], "t", " ", "it", " ", "actually", " ", "change", 
      " ", "cosk", " ", "chk"}], " ", "\[Rule]", " ", 
     RowBox[{"1", "?"}]}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.901613253103834*^9, 3.901613455797139*^9}, {
  3.901613506910459*^9, 3.9016135137491827`*^9}, {3.901613645698216*^9, 
  3.901613664770494*^9}, {3.901613920617896*^9, 3.901613928337306*^9}, {
  3.901614004390114*^9, 3.9016140063698263`*^9}, {3.901614179300138*^9, 
  3.9016141832077303`*^9}, {3.901614400287661*^9, 3.901614415698512*^9}, {
  3.901614454796872*^9, 3.901614458007393*^9}, {3.901614586197856*^9, 
  3.901614587771542*^9}, {3.90161468277242*^9, 3.9016146934259977`*^9}, {
  3.901614725628516*^9, 3.901614769964652*^9}, {3.901615153217469*^9, 
  3.901615199578433*^9}, {3.901615278590836*^9, 3.9016153017135143`*^9}, {
  3.9016153698611193`*^9, 3.9016153842767277`*^9}, {3.901617078181717*^9, 
  3.901617081966408*^9}, {3.9016171744265537`*^9, 
  3.901617192406974*^9}},ExpressionUUID->"62de789d-df99-4ce9-9812-\
f32212bb7d08"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"2", " ", "k"}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "k"}], " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"2", " ", "k"}], "]"}]}], "+", 
    RowBox[{"k", " ", 
     RowBox[{"Cosh", "[", 
      RowBox[{"2", " ", "k"}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Cosh", "[", "k", "]"}], "2"], " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"2", " ", "k"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Cos", "[", "k", "]"}], "-", 
       RowBox[{"2", " ", "k", " ", 
        RowBox[{"Sin", "[", "k", "]"}]}]}], ")"}], " ", 
     RowBox[{"Sinh", "[", "k", "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"Cosh", "[", "k", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sin", "[", "k", "]"}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Cos", "[", "k", "]"}], "2"], " ", 
        RowBox[{"Sinh", "[", "k", "]"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.901614116578744*^9, 3.901614188286881*^9, 
  3.90161442580261*^9, 3.9016144620793743`*^9, 3.901615313457513*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"b2e3a660-7afb-41bf-a62b-863af58a88fb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
   "Now", " ", "let", " ", "us", " ", "make", " ", "sure", " ", "that", " ", 
    "the", " ", "simple", " ", "forms", " ", "of", " ", "the", " ", "mode", 
    " ", "shape", " ", "are", " ", "not", " ", 
    RowBox[{"normalized", "!"}]}], "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"shape", "^", "2"}], " ", "/.", " ", 
      RowBox[{"k", "\[Rule]", "k0"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"z", ",", " ", "0", ",", " ", "1"}], "}"}]}], "]"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"Landau", " ", "form"}], " ", "*)"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{
  3.901614100617134*^9, {3.901614472137295*^9, 3.9016145296810513`*^9}, {
   3.901614569818726*^9, 3.90161457114614*^9}, {3.9016147810500717`*^9, 
   3.9016147963237953`*^9}, {3.9016150952682953`*^9, 3.901615095339465*^9}, {
   3.901615236374216*^9, 3.9016152703687773`*^9}, {3.901615317351285*^9, 
   3.9016153205173693`*^9}, {3.901615350895895*^9, 
   3.901615360504304*^9}},ExpressionUUID->"4c7f1ef4-4ae3-4114-875c-\
767d26eb8141"],

Cell[BoxData["3322.7686112271035`"], "Output",
 CellChangeTimes->{3.901614532008091*^9, 3.9016145721516123`*^9, 
  3.9016147990079947`*^9, 3.901615096671813*^9, 3.901615271344664*^9, 
  3.901615321395602*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"6548fda5-bc55-4957-8d4f-8d424cceae13"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"shape", "^", "2"}], " ", "/", " ", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Sin", "[", "k", "]"}], " ", "-", " ", 
         RowBox[{"Sinh", "[", "k", "]"}]}], ")"}]}]}], "/.", " ", 
     RowBox[{"k", "\[Rule]", "k0"}]}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"z", ",", " ", "0", ",", " ", "1"}], "}"}]}], "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Tero", "'"}], "s", " ", "form"}], " ", "*)"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{
  3.901614100617134*^9, {3.901614472137295*^9, 3.9016145296810513`*^9}, {
   3.901614569818726*^9, 3.90161457114614*^9}, {3.9016147810500717`*^9, 
   3.901614811317876*^9}, {3.9016148439020777`*^9, 3.9016148708994617`*^9}, {
   3.9016149436555777`*^9, 3.901614947175116*^9}, {3.9016151019529*^9, 
   3.901615103468144*^9}, {3.901615324743327*^9, 3.901615327784575*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"93353150-53a2-4b7f-9f31-bc3fcd513ccf"],

Cell[BoxData["57.64370939540206`"], "Output",
 CellChangeTimes->{3.901614532008091*^9, 3.9016145721516123`*^9, 
  3.9016147990079947`*^9, 3.901614852793397*^9, 3.901614953348494*^9, 
  3.901615103991645*^9, 3.901615328285348*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"0aa1d677-71f3-4df2-bbd4-5e3212c677b1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"shape", "^", "2"}], " ", "/", " ", "invA"}], " ", "/.", " ", 
     RowBox[{"k", "\[Rule]", "k0"}]}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"z", ",", " ", "0", ",", " ", "1"}], "}"}]}], "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Normalized", " ", "form"}], " ", "*)"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{
  3.901614100617134*^9, {3.901614472137295*^9, 3.9016145296810513`*^9}, {
   3.901614569818726*^9, 3.90161457114614*^9}, {3.9016147810500717`*^9, 
   3.901614811317876*^9}, {3.9016148439020777`*^9, 3.9016148708994617`*^9}, {
   3.9016149436555777`*^9, 3.901614947175116*^9}, {3.901614979830714*^9, 
   3.901615001430632*^9}, {3.90161510825382*^9, 3.901615119258209*^9}, {
   3.9016153329573793`*^9, 3.901615336419272*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"6c5dad46-e0d2-4b68-83df-e63c79a3b667"],

Cell[BoxData["1.0000000000000013`"], "Output",
 CellChangeTimes->{3.901614532008091*^9, 3.9016145721516123`*^9, 
  3.9016147990079947`*^9, 3.901614852793397*^9, 3.901614953348494*^9, 
  3.901615003184366*^9, 3.901615110153872*^9, 3.90161533681666*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"8d2af40e-f2cf-40d7-a30f-7b9cb7c76f55"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Now", " ", "we", " ", "calculate", " ", "the", " ", "normalized", " ", 
     "mode", " ", "tension", " ", "coefficient", " ", "that", " ", "appears", 
     " ", "in", " ", "the", " ", "expression", " ", "for", " ", "the", " ", 
     "cross"}], "-", 
    RowBox[{"Kerr", " ", "coupling"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"shape", "/", " ", "invA"}], " ", "/.", " ", 
        RowBox[{"k", "\[Rule]", "k0"}]}], ",", " ", "z"}], "]"}], "^", "2"}], 
    ",", " ", 
    RowBox[{"{", 
     RowBox[{"z", ",", " ", "0", ",", " ", "1"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9016154033339453`*^9, 3.9016154816463633`*^9}, {
  3.901615537136005*^9, 3.901615541803938*^9}, {3.901615586448123*^9, 
  3.9016156804941607`*^9}, {3.901615732399424*^9, 
  3.901615733512742*^9}},ExpressionUUID->"968f9f6f-05ca-4294-852b-\
1bd87a15c37f"],

Cell[BoxData["0.0037024566333736233`"], "Output",
 CellChangeTimes->{{3.90161566745227*^9, 3.9016156832941217`*^9}},
 CellLabel->"Out[38]=",ExpressionUUID->"984c4261-2cb0-4025-92fd-15e301e5ad45"]
}, Open  ]]
},
WindowSize->{702., 683.25},
WindowMargins->{{38.25, Automatic}, {Automatic, 258}},
FrontEndVersion->"12.2 for Linux x86 (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"885b8f33-5d82-4d75-9a67-eba4a2f38595"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 377, 8, 62, "Input",ExpressionUUID->"6c56b26b-6cab-4593-9b94-2e35d6808969"],
Cell[CellGroupData[{
Cell[960, 32, 2918, 70, 265, "Input",ExpressionUUID->"62de789d-df99-4ce9-9812-f32212bb7d08"],
Cell[3881, 104, 1239, 36, 111, "Output",ExpressionUUID->"b2e3a660-7afb-41bf-a62b-863af58a88fb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5157, 145, 1204, 27, 164, "Input",ExpressionUUID->"4c7f1ef4-4ae3-4114-875c-767d26eb8141"],
Cell[6364, 174, 287, 4, 41, "Output",ExpressionUUID->"6548fda5-bc55-4957-8d4f-8d424cceae13"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6688, 183, 1066, 25, 88, "Input",ExpressionUUID->"93353150-53a2-4b7f-9f31-bc3fcd513ccf"],
Cell[7757, 210, 308, 4, 41, "Output",ExpressionUUID->"0aa1d677-71f3-4df2-bbd4-5e3212c677b1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8102, 219, 944, 20, 88, "Input",ExpressionUUID->"6c5dad46-e0d2-4b68-83df-e63c79a3b667"],
Cell[9049, 241, 330, 4, 41, "Output",ExpressionUUID->"8d2af40e-f2cf-40d7-a30f-7b9cb7c76f55"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9416, 250, 1064, 25, 138, "Input",ExpressionUUID->"968f9f6f-05ca-4294-852b-1bd87a15c37f"],
Cell[10483, 277, 195, 2, 41, "Output",ExpressionUUID->"984c4261-2cb0-4025-92fd-15e301e5ad45"]
}, Open  ]]
}
]
*)


